Dicke states as matrix product states

We derive an exact canonical matrix product state (MPS) representation for Dicke states $|D^n_k\rangle$ with minimal bond dimension $\chi=k+1$, for general values of $n$ and $k$, for which the W-state is the simplest case $k=1$. We use this MPS to formulate a quantum circuit for sequentially preparing Dicke states deterministically, relating it to the recursive algorithm of B\"artschi and Eidenbenz. We also find exact canonical MPS representations with minimal bond dimension for higher-spin and qudit Dicke states.

==> Supplementary_material/MPS_Dicke_arxiv2.ipynb <==
{
  "nbformat": 4,
  "nbformat_minor": 0,
  "metadata": {
    "colab": {
      "provenance": []
    },
    "kernelspec": {
      "name": "python3",
      "display_name": "Python 3"
    },
    "language_info": {
      "name": "python"
    }
  },
  "cells": [
    {
      "cell_type": "markdown",
      "source": [
        "#Sequential deterministic preparation of Dicke states $|D^n_k \\rangle$"
      ],
      "metadata": {
        "id": "opQWizuze5_n"
      }
    },
    {
      "cell_type": "markdown",
      "source": [
        "Upload this notebook to https://colab.research.google.com"
      ],
      "metadata": {
        "id": "TV6cyA-3fJJ6"
      }
    },
    {
      "cell_type": "code",
      "execution_count": 1,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 0
        },
        "id": "fthBm0bUUYzY",
        "outputId": "28c2ad30-23ce-4042-f719-464daadba9fd"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "installing cirq...\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m45.6/45.6 kB\u001b[0m \u001b[31m1.6 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25h  Preparing metadata (setup.py) ... \u001b[?25l\u001b[?25hdone\n",
            "\u001b[2K   \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m1.9/1.9 MB\u001b[0m \u001b[31m34.1 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K   \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m532.7/532.7 kB\u001b[0m \u001b[31m25.0 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K   \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m60.5/60.5 kB\u001b[0m \u001b[31m4.2 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K   \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m69.3/69.3 kB\u001b[0m \u001b[31m5.1 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K   \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m596.5/596.5 kB\u001b[0m \u001b[31m27.9 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K   \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m202.6/202.6 kB\u001b[0m \u001b[31m14.2 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K   \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m6.8/6.8 MB\u001b[0m \u001b[31m69.5 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K   \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m53.0/53.0 kB\u001b[0m \u001b[31m3.4 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K   \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m2.0/2.0 MB\u001b[0m \u001b[31m59.0 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K   \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m1.7/1.7 MB\u001b[0m \u001b[31m55.8 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K   \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m117.8/117.8 kB\u001b[0m \u001b[31m8.2 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[2K   \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m526.7/526.7 kB\u001b[0m \u001b[31m29.6 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25h  Building wheel for rpcq (setup.py) ... \u001b[?25l\u001b[?25hdone\n",
            "installed cirq.\n"
          ]
        }
      ],
      "source": [
        "try:\n",
        "    import cirq\n",
        "except ImportError:\n",
        "    print(\"installing cirq...\")\n",
        "    !pip install --quiet cirq\n",
        "    import cirq\n",
        "\n",
        "    print(\"installed cirq.\")"
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "import numpy as np"
      ],
      "metadata": {
        "id": "tnTA1MK1Upfy"
      },
      "execution_count": 2,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "source": [
        "# Basic qudit gates"
      ],
      "metadata": {
        "id": "nrwbE9sLbRzZ"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "simulator = cirq.Simulator()\n"
      ],
      "metadata": {
        "id": "TXfUUvv3bUlu"
      },
      "execution_count": 3,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "class ominus(cirq.Gate):\n",
        "  def __init__(self, k):\n",
        "    super(ominus, self)\n",
        "    self.k = k\n",
        "  def _qid_shape_(self):\n",
        "    return (k+1,)\n",
        "  def _unitary_(self):\n",
        "    v=np.ones((k,), dtype=int)\n",
        "    mat=np.diag(v,1)\n",
        "    mat[k,0]=1\n",
        "    return mat\n",
        "  def _circuit_diagram_info_(self, args):\n",
        "    return f\"ominus\"\n",
        "\n",
        "class oplus(cirq.Gate):\n",
        "  def __init__(self, k):\n",
        "    super(oplus, self)\n",
        "    self.k = k\n",
        "  def _qid_shape_(self):\n",
        "    return (k+1,)\n",
        "  def _unitary_(self):\n",
        "    v=np.ones((k,), dtype=int)\n",
        "    mat=np.diag(v,-1)\n",
        "    mat[0,k]=1\n",
        "    return mat\n",
        "  def _circuit_diagram_info_(self, args):\n",
        "    return f\"oplus\"\n"
      ],
      "metadata": {
        "id": "yImRawIibdPF"
      },
      "execution_count": 4,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "source": [
        "# Circuit for preparing $|D^n_k\\rangle |k\\rangle$"
      ],
      "metadata": {
        "id": "0sw1NF9PeEJu"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "def gamma(n,k,i,l):\n",
        "  if k-l<=n-i+1:\n",
        "    return np.sqrt(1+((l-k)/(n-i+1)))\n",
        "  else:\n",
        "    return 0"
      ],
      "metadata": {
        "id": "WDYtSDTcfEmz"
      },
      "execution_count": 5,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "def Igate(qr,qra,n,k,i,l):\n",
        "  theta=2*np.arccos(gamma(n,k,i,l))\n",
        "  coplus=cirq.ControlledGate(oplus(k),num_controls=1, control_values=(0,),\\\n",
        "                             control_qid_shape=(2,))\n",
        "  cominus=cirq.ControlledGate(ominus(k),num_controls=1, control_values=(0,),\\\n",
        "                             control_qid_shape=(2,))\n",
        "  cr = cirq.ControlledGate(cirq.ry(theta),num_controls=1,\\\n",
        "                           control_values=((l+1) % (k+1),),\\\n",
        "                             control_qid_shape=(k+1,))\n",
        "  yield coplus(qr[i-1],qra)\n",
        "  yield cr(qra,qr[i-1])\n",
        "  yield cominus(qr[i-1],qra)\n",
        "\n",
        "#simplified!\n",
        "def Ugate(qr,qra,n,k,i):\n",
        "  for l in range(max(0,i-n+k-1),min(i,k)):\n",
        "    yield Igate(qr,qra,n,k,i,l)\n",
        "\n",
        "def U(qr,qra,n,k):\n",
        "  for i in range(1,n+1):\n",
        "    yield Ugate(qr,qra,n,k,i)"
      ],
      "metadata": {
        "id": "98Y8sd1GeGXD"
      },
      "execution_count": 6,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "source": [
        "# Examples"
      ],
      "metadata": {
        "id": "mHiX__4GQNaI"
      }
    },
    {
      "cell_type": "markdown",
      "source": [
        "Note that the bottom wire in the circuit diagram is a qudit (d=k+1), and appears rightmost in the statevector."
      ],
      "metadata": {
        "id": "kEc4EQq0f8Op"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "n=4\n",
        "k=2\n",
        "qr=cirq.LineQid.range(n, dimension=2)\n",
        "qra=cirq.NamedQid('a',dimension=k+1)\n",
        "test=cirq.Circuit(U(qr,qra,n,k))\n",
        "print(test)"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 0
        },
        "id": "_KwPHSO5RG_o",
        "outputId": "1337a77b-8d4a-4dca-e42d-a2cf4a45ecd0"
      },
      "execution_count": 7,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0 (d=2): ───(0)─────Ry(0.5π)───(0)────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────\n",
            "            │       │          │\n",
            "1 (d=2): ───┼───────┼──────────┼────────(0)─────Ry(0.608π)───(0)──────(0)─────Ry(0.392π)───(0)────────────────────────────────────────────────────────────────────────────────────\n",
            "            │       │          │        │       │            │        │       │            │\n",
            "2 (d=2): ───┼───────┼──────────┼────────┼───────┼────────────┼────────┼───────┼────────────┼────────(0)─────Ry(π)───(0)──────(0)─────Ry(0.5π)───(0)───────────────────────────────\n",
            "            │       │          │        │       │            │        │       │            │        │       │       │        │       │          │\n",
            "3 (d=2): ───┼───────┼──────────┼────────┼───────┼────────────┼────────┼───────┼────────────┼────────┼───────┼───────┼────────┼───────┼──────────┼────────(0)─────Ry(π)───(0)──────\n",
            "            │       │          │        │       │            │        │       │            │        │       │       │        │       │          │        │       │       │\n",
            "a (d=3): ───oplus───@──────────ominus───oplus───@────────────ominus───oplus───(2)──────────ominus───oplus───@───────ominus───oplus───(2)────────ominus───oplus───(2)─────ominus───\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector, qid_shape=(2,)*n+(k+1,)))\n"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 0
        },
        "id": "zasYRA14RHNC",
        "outputId": "8d7fe683-ce0e-4bf3-ba6e-ac6350779af4"
      },
      "execution_count": 8,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.41|00112⟩ + 0.41|01012⟩ + 0.41|01102⟩ + 0.41|10012⟩ + 0.41|10102⟩ + 0.41|11002⟩\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "n=5\n",
        "k=2\n",
        "qr=cirq.LineQid.range(n, dimension=2)\n",
        "qra=cirq.NamedQid('a',dimension=k+1)\n",
        "test=cirq.Circuit(U(qr,qra,n,k))\n",
        "print(test)"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 0
        },
        "id": "h1AEDGZPRbzp",
        "outputId": "5c4660f4-19d3-44d2-e5d5-c49d2993c65e"
      },
      "execution_count": 9,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0 (d=2): ───(0)─────Ry(0.436π)───(0)──────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────\n",
            "            │       │            │\n",
            "1 (d=2): ───┼───────┼────────────┼────────(0)─────Ry(0.5π)───(0)──────(0)─────Ry(0.333π)───(0)────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────\n",
            "            │       │            │        │       │          │        │       │            │\n",
            "2 (d=2): ───┼───────┼────────────┼────────┼───────┼──────────┼────────┼───────┼────────────┼────────(0)─────Ry(0.608π)───(0)──────(0)─────Ry(0.392π)───(0)────────────────────────────────────────────────────────────────────────────────────\n",
            "            │       │            │        │       │          │        │       │            │        │       │            │        │       │            │\n",
            "3 (d=2): ───┼───────┼────────────┼────────┼───────┼──────────┼────────┼───────┼────────────┼────────┼───────┼────────────┼────────┼───────┼────────────┼────────(0)─────Ry(π)───(0)──────(0)─────Ry(0.5π)───(0)───────────────────────────────\n",
            "            │       │            │        │       │          │        │       │            │        │       │            │        │       │            │        │       │       │        │       │          │\n",
            "4 (d=2): ───┼───────┼────────────┼────────┼───────┼──────────┼────────┼───────┼────────────┼────────┼───────┼────────────┼────────┼───────┼────────────┼────────┼───────┼───────┼────────┼───────┼──────────┼────────(0)─────Ry(π)───(0)──────\n",
            "            │       │            │        │       │          │        │       │            │        │       │            │        │       │            │        │       │       │        │       │          │        │       │       │\n",
            "a (d=3): ───oplus───@────────────ominus───oplus───@──────────ominus───oplus───(2)──────────ominus───oplus───@────────────ominus───oplus───(2)──────────ominus───oplus───@───────ominus───oplus───(2)────────ominus───oplus───(2)─────ominus───\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector, qid_shape=(2,)*n+(k+1,)))"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 0
        },
        "id": "bVLc_dS9Rb-l",
        "outputId": "9b630471-c395-4135-b34b-95d52fbe1e84"
      },
      "execution_count": 10,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.32|000112⟩ + 0.32|001012⟩ + 0.32|001102⟩ + 0.32|010012⟩ + 0.32|010102⟩ + 0.32|011002⟩ + 0.32|100012⟩ + 0.32|100102⟩ + 0.32|101002⟩ + 0.32|110002⟩\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "n=6\n",
        "k=3\n",
        "qr=cirq.LineQid.range(n, dimension=2)\n",
        "qra=cirq.NamedQid('a',dimension=k+1)\n",
        "test=cirq.Circuit(U(qr,qra,n,k))\n",
        "print(test)\n"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 0
        },
        "id": "EiKVgJoWIiYx",
        "outputId": "8f065748-a10c-4751-a954-ea4c6734360b"
      },
      "execution_count": 11,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0 (d=2): ───(0)─────Ry(0.5π)───(0)─────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────\n",
            "            │       │          │\n",
            "1 (d=2): ───┼───────┼──────────┼────────(0)─────Ry(0.564π)───(0)──────(0)─────Ry(0.436π)───(0)─────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────\n",
            "            │       │          │        │       │            │        │       │            │\n",
            "2 (d=2): ───┼───────┼──────────┼────────┼───────┼────────────┼────────┼───────┼────────────┼────────(0)─────Ry(0.667π)───(0)──────(0)─────Ry(0.5π)───(0)──────(0)─────Ry(0.333π)───(0)─────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────\n",
            "            │       │          │        │       │            │        │       │            │        │       │            │        │       │          │        │       │            │\n",
            "3 (d=2): ───┼───────┼──────────┼────────┼───────┼────────────┼────────┼───────┼────────────┼────────┼───────┼────────────┼────────┼───────┼──────────┼────────┼───────┼────────────┼────────(0)─────Ry(π)───(0)──────(0)─────Ry(0.608π)───(0)──────(0)─────Ry(0.392π)───(0)────────────────────────────────────────────────────────────────────────────────────\n",
            "            │       │          │        │       │            │        │       │            │        │       │            │        │       │          │        │       │            │        │       │       │        │       │            │        │       │            │\n",
            "4 (d=2): ───┼───────┼──────────┼────────┼───────┼────────────┼────────┼───────┼────────────┼────────┼───────┼────────────┼────────┼───────┼──────────┼────────┼───────┼────────────┼────────┼───────┼───────┼────────┼───────┼────────────┼────────┼───────┼────────────┼────────(0)─────Ry(π)───(0)──────(0)─────Ry(0.5π)───(0)───────────────────────────────\n",
            "            │       │          │        │       │            │        │       │            │        │       │            │        │       │          │        │       │            │        │       │       │        │       │            │        │       │            │        │       │       │        │       │          │\n",
            "5 (d=2): ───┼───────┼──────────┼────────┼───────┼────────────┼────────┼───────┼────────────┼────────┼───────┼────────────┼────────┼───────┼──────────┼────────┼───────┼────────────┼────────┼───────┼───────┼────────┼───────┼────────────┼────────┼───────┼────────────┼────────┼───────┼───────┼────────┼───────┼──────────┼────────(0)─────Ry(π)───(0)──────\n",
            "            │       │          │        │       │            │        │       │            │        │       │            │        │       │          │        │       │            │        │       │       │        │       │            │        │       │            │        │       │       │        │       │          │        │       │       │\n",
            "a (d=4): ───oplus───@──────────ominus───oplus───@────────────ominus───oplus───(2)──────────ominus───oplus───@────────────ominus───oplus───(2)────────ominus───oplus───(3)──────────ominus───oplus───@───────ominus───oplus───(2)──────────ominus───oplus───(3)──────────ominus───oplus───(2)─────ominus───oplus───(3)────────ominus───oplus───(3)─────ominus───\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "result = simulator.simulate(test)\n",
        "print(cirq.dirac_notation(result.final_state_vector, qid_shape=(2,)*n+(k+1,)))\n"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 0
        },
        "id": "HG0XwwCGJI2e",
        "outputId": "9858560a-9a87-4098-b95f-ad75a9a77f6a"
      },
      "execution_count": 12,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "0.22|0001113⟩ + 0.22|0010113⟩ + 0.22|0011013⟩ + 0.22|0011103⟩ + 0.22|0100113⟩ + 0.22|0101013⟩ + 0.22|0101103⟩ + 0.22|0110013⟩ + 0.22|0110103⟩ + 0.22|0111003⟩ + 0.22|1000113⟩ + 0.22|1001013⟩ + 0.22|1001103⟩ + 0.22|1010013⟩ + 0.22|1010103⟩ + 0.22|1011003⟩ + 0.22|1100013⟩ + 0.22|1100103⟩ + 0.22|1101003⟩ + 0.22|1110003⟩\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "yZWtoaytOkuJ"
      },
      "execution_count": null,
      "outputs": []
    }
  ]
}
